The electric and magnetic form factors of the proton

The paper describes a precise measurement of electron scattering off the proton at momentum transfers of $0.003 \lesssim Q^2 \lesssim 1$\ GeV$^2$. The average point-to-point error of the cross sections in this experiment is $\sim$ 0.37%. These data are used for a coherent new analysis together with all world data of unpolarized and polarized electron scattering from the very smallest to the highest momentum transfers so far measured. The extracted electric and magnetic form factors provide new insight into their exact shape, deviating from the classical dipole form, and of structure on top of this gross shape. The data reaching very low $Q^2$ values are used for a new determination of the electric and magnetic radii. An empirical determination of the Two-Photon-Exchange (TPE) correction is presented. The implications of this correction on the radii and the question of a directly visible signal of the pion cloud are addressed.

==> aux/fitexample.py <==
import scipy.optimize # for fitter
import sys
from math import *

myp=2.7928
mp=0.938272

def loaddata(filename):
    data=[]
    maxnorm=0;
    for l in open(filename):
        try:
            values=l.split()
            energy=float(values[0])
            q2=float(values[3])
            cs=float(values[4])
            dcs=float(values[5])
            norms=[int (i) for i in values[10].split(":")]
            for n in norms:
                if maxnorm<n:
                    maxnorm=n
            data.append([energy/1000,q2,cs,dcs,norms])
        except:
            continue
    return data,maxnorm

def poly(q2,params): # this calculates 1+param[0]*q^2+param[1]*q^4...
    n=len(params)
    value=1;
    q=q2
    for p in params:
        value+=p*q
        q=q*q2
    return value
        
def tau(q2):
    return q2/4/mp**2;

def theta(E,q2):
    return 2*acos(sqrt((-4*E*E*mp+2*E*q2+mp*q2)/(-4*E*E*mp+2*E*q2))
)

def dip(q2):
    return 1/(1+q2/0.71)**2

def cs(E,q2,parge,pargm):
    ge2=poly(q2,parge)**2
    gm2=(myp*poly(q2,pargm))**2
    ta=tau(q2)
    th=theta(E,q2)
    cross= (ge2+ta*gm2)/(1+ta)+2*ta*gm2*tan(th/2)**2
    ge2=dip(q2)**2
    gm2=ge2*myp**2
    dipcross=(ge2+ta*gm2)/(1+ta)+2*ta*gm2*tan(th/2)**2
    return cross/dipcross


    

data,numnorm=loaddata(sys.argv[1]);
iter=0
print "Loaded",len(data),"data points,",numnorm,"normalization parameters"


def fitfunc(params):
    global iter
    chi2=0
    res=[]
    for d in data:
        model=cs(d[0],d[1],params[0:10],params[10:20]) # calculate model value

        norm=1
        for np in d[4]:
            norm*=params[np-1 +20] #calculate norm product
            
        datacs=d[2]*norm
        datacse=d[3]*norm

        err=(datacs-model)/datacse
        chi2+=err*err
        res.append(err)
    if iter %10==0: print iter, chi2 , params
    iter+=1
    return res;

# this a seed to increase the fit convergence speeed
p=[-3.368,14.56,-88.19,453.62,-1638.79,+3980.71,-6312.63,+6222.36,-3443.22,+814.41,-2.59,1.02,23.49,-93.0372,+140.79,-0.365,-305.67,+444.62,-273.66,+64.58]
erg=scipy.optimize.leastsq(fitfunc,p+[1]*numnorm,full_output=1)

x=erg[0]
print "Final parameters: ",x

of=open(sys.argv[2],"w")

for qi in range (100):
    q2=qi*0.01
    print >>of,q2,poly(q2,x[0:10]),poly(q2,x[10:20])
                    
of.close()

